New Methods of Studying Valley Fitness Landscapes

The word "valley" is a popular term used in intuitively describing fitness landscapes. What is a valley on a fitness landscape? How to identify the direction and location of a valley if it exists? However, such questions are seldom rigorously studied in evolutionary optimization especially when the search space is a high dimensional continuous space. This paper presents two methods of studying valleys on a fitness landscape. The first method is based on the topological homeomorphism. It establishes a rigorous definition of a valley. A valley is regarded as a one-dimensional manifold. The second method takes a different viewpoint from statistics. It provides an algorithm of identifying the valley direction and location using principle component analysis.

==> Landscape.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
from operator import itemgetter 
import random
#import math
from sklearn.decomposition import PCA
#from numpy import linalg as LA
import matplotlib.pyplot as plt


populationSize = 20
dimension  = 2
def function(x):
    global FES
    value = 0
    for i in range(len(x)-1):
        value = value+100*(x[i+1]-x[i]**2)**2+(1-x[i])**2 
    FES = FES+1   
    return value 

def calculate_objective(P,function):  
    F = np.empty(len(P))
    for i in range(len(P)): 
        x = P[i]
        F[i] = function(x)
    return F

def set_bounds():
    bounds = np.empty((dimension,2))
    for i in range(dimension): 
        #for each dimension
        bounds[i][0] = -1
        #lower bound
        bounds[i][1] = 2
        #upper bound
    return bounds  

def initialize_population(bounds):
    population = np.empty((populationSize, dimension))
    for i in range(0,populationSize):
        for j in range(0,dimension):
            population[i][j] = random.uniform(bounds[j][0],bounds[j][1])
    return population

def ensure_bounds(x, bounds):
    x_new = np.empty(dimension)
    # cycle through each variable in vector 
    for i in range(len(x)):
        # variable exceedes the minimum boundary
        if x[i] < bounds[i][0]:
            x_new[i] = bounds[i][0]
        # variable exceedes the maximum boundary
        if x[i] > bounds[i][1]:
            x_new[i] = bounds[i][1]
        # the variable is fine
        if bounds[i][0] <= x[i] <= bounds[i][1]:
            x_new[i] = x[i]
    return x_new

def rank_function_value(F):
    #rank a population according to function value from lower to higher
    #P: population
    #F: function value vector
    #return sorted population
 
    indexF = np.empty((len(F),2))
    sortedF = np.empty(len(F)) 
    for i in range(len(F)):
        indexF[i][0] = i
        indexF[i][1] = F[i]
    sortedIndexF = np.asarray(sorted(indexF, key = itemgetter(1)))
    for i in range(len(F)):
        sortedF[i] = sortedIndexF[i][1]
    return F

def rank_population(P,F):
    #rank a population according to function value from lower to higher
    #P: population
    #F: function value vector
    #return sorted population
    shape = P.shape
    indexF = np.empty((shape[0],2))
    sortedF = np.empty(shape[0])
    sortedPopulation = np.empty((shape[0],shape[1]))
    for i in range(shape[0]):
        indexF[i][0] = i
        indexF[i][1] = F[i]
    sortedIndexF = np.asarray(sorted(indexF, key = itemgetter(1)))
    for i in range(shape[0]):
        sortedF[i] = sortedIndexF[i][1] 
        k = int(sortedIndexF[i][0])
        sortedPopulation[i] = P[k]
        
    #print('sorted F', sortedF)
    #print('sorted population', sortedPopulation) 
    return sortedPopulation

def PCA_projection(P,threshold):
    shape = P.shape
    X = np.empty((threshold, shape[1]))
    for i in range(threshold):
        for j in range(shape[1]): 
            X[i][j] = pop[i][j]
    
    print('X', X)
    pca = PCA(n_components=1)
    pca.fit(X)
     
    Y = pca.transform(X)
    Z = pca.inverse_transform(Y) 
    for i in range(threshold):
       plt.plot(Z[i][0],Z[i][1],'ro')     


    #C = pca.components_
    #print('\n Components', C)
    #for i in range(len(C)):
    #    plt.plot([0,C[i][0]],[0,C[i][1]]  ) 
 
    #for i in range(len(X)):
    #    for j in range(len(C)):
    #        plt.plot([X[i][0],X[i][0]+C[j][0]],[X[i][1],X[i][1]+C[j][1]]   )  
    
   

FES = 0
beingsaved = plt.figure()
#random.seed(10)
#bounds = set_bounds()
#pop = initialize_population(bounds)

#print('\n X',pop)

#F = calculate_objective(pop,function)
#pop = rank_population(pop,F)
 
#threshold = 6#len(pop)
#for i in range(len(pop)):
#    if i < threshold:
#        plt.plot(pop[i][0],pop[i][1],'gs') 
#    else:
#        plt.plot(pop[i][0],pop[i][1],'bx') 

#PCA_projection(pop,threshold)
    
 
y, x = np.ogrid[-10:10:100j, -10:10:100j]
levels = [0.0, 0.001, 0.01, 0.1, 0.5,  1.0,10,100]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(0.1*y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
plt.show()
beingsaved.savefig('f2.pdf', format='pdf', dpi=1200)
 

 

==> Landscape1.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[-10:10:100j, -10:10:100j]
levels = [0,0.1,0.5,1,10,50]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
#plt.plot([0,0],[-10,10], 'r-') 
#plt.plot([-10,10],[0,0], 'g-')
plt.show()
beingsaved.savefig('f1.pdf', format='pdf', dpi=1200)
 

 

==> Landscape1b.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[0:20:100j, -10:10:100j]
levels = [100]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
#plt.plot([0,0],[-10,10], 'r-') 
plt.plot([0], [10], 'go')
#plt.plot([-10,10],[0,0], 'g-')
plt.show()
beingsaved.savefig('f1b.pdf', format='pdf', dpi=1200)
 

 

==> Landscape2.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[-10:10:100j, -10:10:100j]
levels = [0,0.1,0.5,1,10,50]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(0.1*y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
plt.plot([0,0],[-10,10], 'r-') 
#plt.plot([-10,10],[0,0], 'g-')
plt.show()
beingsaved.savefig('f2.pdf', format='pdf', dpi=1200)
 

 

==> Landscape2_3D.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Mar 30 07:15:06 2018

@author: burningxt
"""
#import numpy as np
#from mpl_toolkits.mplot3d import axes3d 
#import matplotlib.pyplot as plt
#from matplotlib import cm
#
#y, x = np.ogrid[-10:10:100j, -10:10:100j]
#levels = [0.0, 0.001, 0.01, 0.1, 0.5,  1.0,10,100]
#cp = plt.contour(x.ravel(), 
#            y.ravel(), 
#            (x)**2+(0.1*y)**2,
#            levels,
#            colors='black')
#plt.clabel(cp, inline=True, 
#          fontsize=10)
#plt.show()
#beingsaved.savefig('f2.pdf', format='pdf', dpi=1200)



from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
import numpy as np


fig = plt.figure()
ax = fig.gca(projection='3d')
X = np.linspace(-10, 10, endpoint=True)
Y = np.linspace(-10, 10, endpoint=True)
X, Y = np.meshgrid(X, Y)
Z = X**2 + (0.1 * Y)**2
surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)


plt.show()
fig.savefig('f1_0.1_3d.pdf', format='pdf', dpi=1200)


























==> Landscape2b.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[0:20:100j, -10:10:100j]
levels = [1.0]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(0.1*y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
#plt.plot([0,0],[-10,10], 'r-') 
plt.plot([0], [10], 'go')
#plt.plot([-10,10],[0,0], 'g-')
plt.show()
beingsaved.savefig('f2b.pdf', format='pdf', dpi=1200)
 

 

==> Landscape3.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[-10:10:100j, -10:10:100j]
levels = [-50,-10,-1,-0.5, -0.1, 0]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            -(x)**2-(0.1*y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
plt.plot([0,0],[-10,10], 'r-') 
plt.show()
beingsaved.savefig('f3.pdf', format='pdf', dpi=1200)
 

 

==> Landscape3_3D.py <==
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
import numpy as np


fig = plt.figure()
ax = fig.gca(projection='3d')
X = np.linspace(-10, 10, endpoint=True)
Y = np.linspace(-10, 10, endpoint=True)
X, Y = np.meshgrid(X, Y)
Z = -X**2 - (0.1 * Y)**2
surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)


plt.show()
fig.savefig('f3_0.1_3d.pdf', format='pdf', dpi=1200)

==> Landscape4.py <==
# -*- coding: utf-8 -*-
"""
Created on Tue Jan  9 14:14:13 2018

@author: jqh
"""

import numpy as np
  
import matplotlib.pyplot as plt
 
beingsaved = plt.figure() 
   
 
y, x = np.ogrid[-10:10:100j, -10:10:100j]
levels = [0,0.1,0.5,1,10,50]
cp = plt.contour(x.ravel(), 
            y.ravel(), 
            (x)**2+(0*y)**2,
            levels,
            colors='black')
plt.clabel(cp, inline=True, 
          fontsize=10)
#plt.axis('equal')
plt.plot([0,0],[-10,10], 'r-') 
#plt.plot([-10,10],[0,0], 'g-')
plt.show()
beingsaved.savefig('f4.pdf', format='pdf', dpi=1200)
 

 

==> Landscape4_3D.py <==
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
import numpy as np


fig = plt.figure()
ax = fig.gca(projection='3d')
X = np.linspace(-10, 10, endpoint=True)
Y = np.linspace(-10, 10, endpoint=True)
X, Y = np.meshgrid(X, Y)
Z = X**2 + (0.0 * Y)**2
surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)


plt.show()
fig.savefig('f4_3d.pdf', format='pdf', dpi=1200)

==> Landscape_3D.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Mar 30 07:15:06 2018

@author: burningxt
"""
#import numpy as np
#from mpl_toolkits.mplot3d import axes3d 
#import matplotlib.pyplot as plt
#from matplotlib import cm
#
#y, x = np.ogrid[-10:10:100j, -10:10:100j]
#levels = [0.0, 0.001, 0.01, 0.1, 0.5,  1.0,10,100]
#cp = plt.contour(x.ravel(), 
#            y.ravel(), 
#            (x)**2+(0.1*y)**2,
#            levels,
#            colors='black')
#plt.clabel(cp, inline=True, 
#          fontsize=10)
#plt.show()
#beingsaved.savefig('f2.pdf', format='pdf', dpi=1200)



from mpl_toolkits.mplot3d import Axes3D
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.ticker import LinearLocator, FormatStrFormatter
import numpy as np


fig = plt.figure()
ax = fig.gca(projection='3d')
X = np.linspace(-10, 10, endpoint=True)
Y = np.linspace(-10, 10, endpoint=True)
X, Y = np.meshgrid(X, Y)
Z = X**2 + Y**2
surf = ax.plot_surface(X, Y, Z, cmap=cm.coolwarm,
                       linewidth=0, antialiased=False)


plt.show()
fig.savefig('f_3d.pdf', format='pdf', dpi=1200)

























